Analytic results for two-loop master integrals for Bhabha scattering I

We evaluate analytically the master integrals for one of two types of planar families contributing to massive two-loop Bhabha scattering in QED. As in our previous paper, we apply a recently suggested new strategy to solve differential equations for master integrals for families of Feynman integrals. The crucial point of this strategy is to use a new basis of the master integrals where all master integrals are pure functions of uniform weight. This allows to cast the differential equations into a simple canonical form, which can straightforwardly be integrated order by order in epsilon in dimensional regularization. The boundary conditions are also particularly transparent in this setup. We identify the class of functions relevant to this problem to all orders in epsilon. We present the results up to weight four for all except one integrals in terms of a subset of Goncharov polylogarithms, which one may call two-dimensional harmonic polylogarithms. For one integral, and more generally at higher weight, the solution is written in terms of Chen iterated integrals.

==> Results_2a.m <==
(*  Results for the master integrals for the family 2a.
The 11th entry is filled with zeros and should be ignored. 
It is described in the paper.  *)

(*  the epsilon^0 contribution  *)

res0={1, -1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0};

(*  the epsilon^1 contribution  *)

res1={0, -2*G[{0}, y] + 4*G[{1}, y], 0, -HPL[{0}, x], HPL[{0}, x], 0, 
HPL[{0}, x], 0, 0, 0, 0, -2*HPL[{0}, x], 0, -G[{0}, y] + 2*G[{1}, y], 0, 0, 0, 
 -G[{0}, y] + 2*G[{1}, y], -3*HPL[{0}, x], 0, 4*HPL[{0}, x], 0, 0};

(*  the epsilon^2 contribution  *)

res2={Pi^2/6, Pi^2/6 - 4*G[{0, 0}, y] + 8*G[{0, 1}, y] + 8*G[{1, 0}, y] - 
  16*G[{1, 1}, y], (-5*Pi^2)/12, Pi^2/6 + 2*HPL[{-1, 0}, x] - HPL[{0, 0}, x], 
 -Pi^2/6 - 6*HPL[{-1, 0}, x] + 4*HPL[{0, 0}, x] + 2*HPL[{1, 0}, x], 
 -2*HPL[{0, 0}, x], -Pi^2/3 - 4*HPL[{-1, 0}, x] + 2*HPL[{0, 0}, x], 0, 
 (4*Pi^2)/3 + 2*G[{0, 0}, y] - 4*G[{0, 1}, y], -2*HPL[{0, 0}, x], 0, 
 -Pi^2/3 - 4*G[{0}, y]*HPL[{0}, x] + 8*G[{1}, y]*HPL[{0}, x] + 
  4*HPL[{-1, 0}, x] - 4*HPL[{0, 0}, x] - 4*HPL[{1, 0}, x], 
 (2*Pi^2)/3 + G[{0, 0}, y] - 2*G[{0, 1}, y], -Pi^2/12 - 2*G[{0, 0}, y] + 
  4*G[{0, 1}, y] + 4*G[{1, 0}, y] - 8*G[{1, 1}, y] - HPL[{0, 0}, x], 0, 
 -HPL[{0, 0}, x], 0, -2*G[{0, 0}, y] + 4*G[{0, 1}, y] + 4*G[{1, 0}, y] - 
  8*G[{1, 1}, y], -6*G[{0}, y]*HPL[{0}, x] + 12*G[{1}, y]*HPL[{0}, x], 0, 
 (-2*Pi^2)/3 - 8*HPL[{-1, 0}, x] + 4*HPL[{0, 0}, x], 16*HPL[{0, 0}, x], 
 -12*HPL[{0, 0}, x]};

(*  the epsilon^3 contribution  *)

res3={(-2*Zeta[3])/3, (Pi^2*G[{0}, y])/3 - (2*Pi^2*G[{1}, y])/3 - 
  8*G[{0, 0, 0}, y] + 16*G[{0, 0, 1}, y] + 16*G[{0, 1, 0}, y] - 
  32*G[{0, 1, 1}, y] + 16*G[{1, 0, 0}, y] - 32*G[{1, 0, 1}, y] - 
  32*G[{1, 1, 0}, y] + 64*G[{1, 1, 1}, y] + (32*Zeta[3])/3, (-11*Zeta[3])/3, 
 -(Pi^2*HPL[{-1}, x])/3 + 2*HPL[{-2, 0}, x] - 4*HPL[{-1, -1, 0}, x] + 
  2*HPL[{-1, 0, 0}, x] - HPL[{0, 0, 0}, x] + 2*Zeta[3], 
 Pi^2*HPL[{-1}, x] - (Pi^2*HPL[{0}, x])/2 - (Pi^2*HPL[{1}, x])/3 - 
  24*HPL[{-2, 0}, x] + 8*HPL[{2, 0}, x] + 36*HPL[{-1, -1, 0}, x] - 
  24*HPL[{-1, 0, 0}, x] - 12*HPL[{-1, 1, 0}, x] + 10*HPL[{0, 0, 0}, x] - 
  12*HPL[{1, -1, 0}, x] + 8*HPL[{1, 0, 0}, x] + 4*HPL[{1, 1, 0}, x] - 
  11*Zeta[3], (Pi^2*HPL[{0}, x])/3 + 12*HPL[{-2, 0}, x] - 4*HPL[{2, 0}, x] - 
  6*HPL[{0, 0, 0}, x] + 4*HPL[{1, 0, 0}, x] + 6*Zeta[3], 
 (4*Pi^2*HPL[{-1}, x])/3 + (Pi^2*HPL[{0}, x])/6 - 8*HPL[{-2, 0}, x] + 
  16*HPL[{-1, -1, 0}, x] - 8*HPL[{-1, 0, 0}, x] + 4*HPL[{0, 0, 0}, x] - 
  8*Zeta[3], (4*Pi^2*HPL[{0}, x])/3 + 8*HPL[{0, 0, 0}, x], 
 (8*Pi^2*G[{-1}, y])/3 + (Pi^2*G[{0}, y])/3 - (16*Pi^2*G[{1}, y])/3 + 
  4*G[{-1, 0, 0}, y] - 8*G[{-1, 0, 1}, y] + 6*G[{0, 0, 0}, y] - 
  12*G[{0, 0, 1}, y] - 8*G[{0, 1, 0}, y] + 16*G[{0, 1, 1}, y] - 
  8*G[{1, 0, 0}, y] + 16*G[{1, 0, 1}, y] + 14*Zeta[3], 
 (Pi^2*HPL[{0}, x])/3 + 4*HPL[{-2, 0}, x] + 8*HPL[{-1, 0, 0}, x] - 
  6*HPL[{0, 0, 0}, x], 0, (2*Pi^2*G[{0}, y])/3 + (4*Pi^2*G[{1}, y])/3 - 
  (20*Pi^2*G[{-x^(-1)}, y])/3 + 4*Pi^2*G[{-x}, y] - 8*G[{-x^(-1), 0, 0}, y] + 
  16*G[{-x^(-1), 0, 1}, y] + 8*G[{-x, 0, 0}, y] - 16*G[{-x, 0, 1}, y] + 
  (10*Pi^2*HPL[{-1}, x])/3 + 5*Pi^2*HPL[{0}, x] + 
  16*G[{1, 0}, y]*HPL[{0}, x] - 32*G[{1, 1}, y]*HPL[{0}, x] - 
  8*G[{-x^(-1), 0}, y]*HPL[{0}, x] + 16*G[{-x^(-1), 1}, y]*HPL[{0}, x] - 
  8*G[{-x, 0}, y]*HPL[{0}, x] + 16*G[{-x, 1}, y]*HPL[{0}, x] - 
  (2*Pi^2*HPL[{1}, x])/3 - 8*HPL[{-2, 0}, x] + 24*G[{0}, y]*HPL[{-1, 0}, x] - 
  16*G[{1}, y]*HPL[{-1, 0}, x] - 16*G[{-x^(-1)}, y]*HPL[{-1, 0}, x] - 
  16*G[{-x}, y]*HPL[{-1, 0}, x] - 16*G[{0}, y]*HPL[{0, 0}, x] + 
  16*G[{1}, y]*HPL[{0, 0}, x] + 8*G[{-x^(-1)}, y]*HPL[{0, 0}, x] + 
  8*G[{-x}, y]*HPL[{0, 0}, x] - 8*G[{0}, y]*HPL[{1, 0}, x] + 
  16*G[{1}, y]*HPL[{1, 0}, x] - 8*HPL[{2, 0}, x] + 24*HPL[{-1, -1, 0}, x] - 
  8*HPL[{-1, 0, 0}, x] + 8*HPL[{-1, 1, 0}, x] + 8*HPL[{0, 0, 0}, x] + 
  8*HPL[{1, -1, 0}, x] - 8*HPL[{1, 0, 0}, x] - 8*HPL[{1, 1, 0}, x] - 
  14*Zeta[3], (-4*Pi^2*G[{-1}, y])/3 + (Pi^2*G[{0}, y])/6 - 
  (8*Pi^2*G[{1}, y])/3 + (5*Pi^2*G[{-x^(-1)}, y])/3 + Pi^2*G[{-x}, y] - 
  2*G[{-1, 0, 0}, y] + 4*G[{-1, 0, 1}, y] + 3*G[{0, 0, 0}, y] - 
  6*G[{0, 0, 1}, y] - 4*G[{0, 1, 0}, y] + 8*G[{0, 1, 1}, y] - 
  4*G[{1, 0, 0}, y] + 8*G[{1, 0, 1}, y] + 2*G[{-x^(-1), 0, 0}, y] - 
  4*G[{-x^(-1), 0, 1}, y] + 2*G[{-x, 0, 0}, y] - 4*G[{-x, 0, 1}, y] - 
  (Pi^2*HPL[{0}, x])/3 + 2*G[{-x^(-1), 0}, y]*HPL[{0}, x] - 
  4*G[{-x^(-1), 1}, y]*HPL[{0}, x] - 2*G[{-x, 0}, y]*HPL[{0}, x] + 
  4*G[{-x, 1}, y]*HPL[{0}, x] - 4*HPL[{-2, 0}, x] + 
  4*G[{-x^(-1)}, y]*HPL[{-1, 0}, x] - 4*G[{-x}, y]*HPL[{-1, 0}, x] - 
  2*G[{0}, y]*HPL[{0, 0}, x] - 2*G[{-x^(-1)}, y]*HPL[{0, 0}, x] + 
  2*G[{-x}, y]*HPL[{0, 0}, x] + 2*HPL[{0, 0, 0}, x] + Zeta[3], 
 (Pi^2*G[{0}, y])/2 + (Pi^2*G[{1}, y])/3 - 3*G[{0, 0, 0}, y] + 
  6*G[{0, 0, 1}, y] + 8*G[{0, 1, 0}, y] - 16*G[{0, 1, 1}, y] + 
  8*G[{1, 0, 0}, y] - 16*G[{1, 0, 1}, y] - 16*G[{1, 1, 0}, y] + 
  32*G[{1, 1, 1}, y] - (Pi^2*HPL[{0}, x])/6 + 2*HPL[{-2, 0}, x] - 
  2*G[{0}, y]*HPL[{0, 0}, x] + 4*G[{1}, y]*HPL[{0, 0}, x] - 
  2*HPL[{2, 0}, x] - 2*HPL[{0, 0, 0}, x] + (7*Zeta[3])/3, 0, 
 4*HPL[{-2, 0}, x] - 2*HPL[{2, 0}, x] + 4*HPL[{-1, 0, 0}, x] - 
  5*HPL[{0, 0, 0}, x] - Zeta[3], 0, -(Pi^2*G[{0}, y])/2 - 
  (5*Pi^2*G[{1}, y])/3 - 6*G[{0, 0, 0}, y] + 12*G[{0, 0, 1}, y] + 
  8*G[{0, 1, 0}, y] - 16*G[{0, 1, 1}, y] + 8*G[{1, 0, 0}, y] - 
  16*G[{1, 0, 1}, y] - 16*G[{1, 1, 0}, y] + 32*G[{1, 1, 1}, y] + 
  (17*Zeta[3])/3, Pi^2*G[{0}, y] - 5*Pi^2*G[{-x^(-1)}, y] + 
  3*Pi^2*G[{-x}, y] - 6*G[{-x^(-1), 0, 0}, y] + 12*G[{-x^(-1), 0, 1}, y] + 
  6*G[{-x, 0, 0}, y] - 12*G[{-x, 0, 1}, y] + 2*Pi^2*HPL[{-1}, x] + 
  (7*Pi^2*HPL[{0}, x])/2 - 6*G[{0, 0}, y]*HPL[{0}, x] + 
  12*G[{0, 1}, y]*HPL[{0}, x] + 24*G[{1, 0}, y]*HPL[{0}, x] - 
  48*G[{1, 1}, y]*HPL[{0}, x] - 6*G[{-x^(-1), 0}, y]*HPL[{0}, x] + 
  12*G[{-x^(-1), 1}, y]*HPL[{0}, x] - 6*G[{-x, 0}, y]*HPL[{0}, x] + 
  12*G[{-x, 1}, y]*HPL[{0}, x] - 12*HPL[{-2, 0}, x] + 
  12*G[{0}, y]*HPL[{-1, 0}, x] - 12*G[{-x^(-1)}, y]*HPL[{-1, 0}, x] - 
  12*G[{-x}, y]*HPL[{-1, 0}, x] - 6*G[{0}, y]*HPL[{0, 0}, x] + 
  6*G[{-x^(-1)}, y]*HPL[{0, 0}, x] + 6*G[{-x}, y]*HPL[{0, 0}, x] + 
  24*HPL[{-1, -1, 0}, x] - 12*HPL[{-1, 0, 0}, x] + 6*HPL[{0, 0, 0}, x] - 
  12*Zeta[3], (8*Pi^2*HPL[{0}, x])/3 + 4*G[{0, 0}, y]*HPL[{0}, x] - 
  8*G[{0, 1}, y]*HPL[{0}, x], (4*Pi^2*HPL[{-1}, x])/3 + 
  (8*Pi^2*HPL[{0}, x])/3 - 8*HPL[{-2, 0}, x] + 16*HPL[{-1, -1, 0}, x] - 
  8*HPL[{-1, 0, 0}, x] + 20*HPL[{0, 0, 0}, x] - 8*Zeta[3], 
 (-4*Pi^2*HPL[{0}, x])/3 + 16*HPL[{-2, 0}, x] + 32*G[{0}, y]*HPL[{0, 0}, x] - 
  64*G[{1}, y]*HPL[{0, 0}, x] - 16*HPL[{2, 0}, x] - 16*HPL[{0, 0, 0}, x] - 
  8*Zeta[3], (4*Pi^2*HPL[{0}, x])/3 - 16*G[{0}, y]*HPL[{0, 0}, x] + 
  32*G[{1}, y]*HPL[{0, 0}, x] + 8*HPL[{2, 0}, x] + 16*HPL[{-1, 0, 0}, x] - 
  4*HPL[{0, 0, 0}, x] + 4*Zeta[3]};

(*  the epsilon^4 contribution  *)

res4={(7*Pi^4)/360, (19*Pi^4)/120 + (2*Pi^2*G[{0, 0}, y])/3 - 
  (4*Pi^2*G[{0, 1}, y])/3 - (4*Pi^2*G[{1, 0}, y])/3 + 
  (8*Pi^2*G[{1, 1}, y])/3 - 16*G[{0, 0, 0, 0}, y] + 32*G[{0, 0, 0, 1}, y] + 
  32*G[{0, 0, 1, 0}, y] - 64*G[{0, 0, 1, 1}, y] + 32*G[{0, 1, 0, 0}, y] - 
  64*G[{0, 1, 0, 1}, y] - 64*G[{0, 1, 1, 0}, y] + 128*G[{0, 1, 1, 1}, y] + 
  32*G[{1, 0, 0, 0}, y] - 64*G[{1, 0, 0, 1}, y] - 64*G[{1, 0, 1, 0}, y] + 
  128*G[{1, 0, 1, 1}, y] - 64*G[{1, 1, 0, 0}, y] + 128*G[{1, 1, 0, 1}, y] + 
  128*G[{1, 1, 1, 0}, y] - 256*G[{1, 1, 1, 1}, y] + 
  (64*G[{0}, y]*Zeta[3])/3 - (128*G[{1}, y]*Zeta[3])/3, (-101*Pi^4)/240, 
 (19*Pi^4)/360 - (Pi^2*HPL[{-2}, x])/3 + 2*HPL[{-3, 0}, x] + 
  (2*Pi^2*HPL[{-1, -1}, x])/3 - 4*HPL[{-2, -1, 0}, x] + 
  2*HPL[{-2, 0, 0}, x] - 4*HPL[{-1, -2, 0}, x] + 8*HPL[{-1, -1, -1, 0}, x] - 
  4*HPL[{-1, -1, 0, 0}, x] + 2*HPL[{-1, 0, 0, 0}, x] - HPL[{0, 0, 0, 0}, x] - 
  4*HPL[{-1}, x]*Zeta[3] + (8*HPL[{0}, x]*Zeta[3])/3, 
 (-29*Pi^4)/180 + 4*Pi^2*HPL[{-2}, x] - (4*Pi^2*HPL[{2}, x])/3 - 
  60*HPL[{-3, 0}, x] - 6*Pi^2*HPL[{-1, -1}, x] + 3*Pi^2*HPL[{-1, 0}, x] + 
  2*Pi^2*HPL[{-1, 1}, x] - Pi^2*HPL[{0, 0}, x] + 2*Pi^2*HPL[{1, -1}, x] - 
  Pi^2*HPL[{1, 0}, x] - (2*Pi^2*HPL[{1, 1}, x])/3 + 20*HPL[{3, 0}, x] + 
  144*HPL[{-2, -1, 0}, x] - 96*HPL[{-2, 0, 0}, x] - 48*HPL[{-2, 1, 0}, x] + 
  144*HPL[{-1, -2, 0}, x] - 48*HPL[{-1, 2, 0}, x] - 48*HPL[{1, -2, 0}, x] + 
  16*HPL[{1, 2, 0}, x] - 48*HPL[{2, -1, 0}, x] + 44*HPL[{2, 0, 0}, x] + 
  16*HPL[{2, 1, 0}, x] - 216*HPL[{-1, -1, -1, 0}, x] + 
  144*HPL[{-1, -1, 0, 0}, x] + 72*HPL[{-1, -1, 1, 0}, x] - 
  60*HPL[{-1, 0, 0, 0}, x] + 72*HPL[{-1, 1, -1, 0}, x] - 
  48*HPL[{-1, 1, 0, 0}, x] - 24*HPL[{-1, 1, 1, 0}, x] + 
  22*HPL[{0, 0, 0, 0}, x] + 72*HPL[{1, -1, -1, 0}, x] - 
  48*HPL[{1, -1, 0, 0}, x] - 24*HPL[{1, -1, 1, 0}, x] + 
  20*HPL[{1, 0, 0, 0}, x] - 24*HPL[{1, 1, -1, 0}, x] + 
  16*HPL[{1, 1, 0, 0}, x] + 8*HPL[{1, 1, 1, 0}, x] + 
  66*HPL[{-1}, x]*Zeta[3] - (80*HPL[{0}, x]*Zeta[3])/3 - 
  22*HPL[{1}, x]*Zeta[3], (13*Pi^4)/180 - 2*Pi^2*HPL[{-2}, x] + 
  (2*Pi^2*HPL[{2}, x])/3 + 36*HPL[{-3, 0}, x] + (2*Pi^2*HPL[{0, 0}, x])/3 - 
  (2*Pi^2*HPL[{1, 0}, x])/3 - 12*HPL[{3, 0}, x] - 72*HPL[{-2, -1, 0}, x] + 
  48*HPL[{-2, 0, 0}, x] + 24*HPL[{-2, 1, 0}, x] - 24*HPL[{1, -2, 0}, x] + 
  8*HPL[{1, 2, 0}, x] + 24*HPL[{2, -1, 0}, x] - 20*HPL[{2, 0, 0}, x] - 
  8*HPL[{2, 1, 0}, x] - 14*HPL[{0, 0, 0, 0}, x] + 12*HPL[{1, 0, 0, 0}, x] - 
  8*HPL[{1, 1, 0, 0}, x] + 16*HPL[{0}, x]*Zeta[3] - 12*HPL[{1}, x]*Zeta[3], 
 (-43*Pi^4)/90 + (8*Pi^2*HPL[{-2}, x])/3 - 16*HPL[{-3, 0}, x] - 
  (16*Pi^2*HPL[{-1, -1}, x])/3 - (2*Pi^2*HPL[{-1, 0}, x])/3 + 
  (Pi^2*HPL[{0, 0}, x])/3 + 32*HPL[{-2, -1, 0}, x] - 16*HPL[{-2, 0, 0}, x] + 
  32*HPL[{-1, -2, 0}, x] - 64*HPL[{-1, -1, -1, 0}, x] + 
  32*HPL[{-1, -1, 0, 0}, x] - 16*HPL[{-1, 0, 0, 0}, x] + 
  8*HPL[{0, 0, 0, 0}, x] + 32*HPL[{-1}, x]*Zeta[3] - 
  (26*HPL[{0}, x]*Zeta[3])/3, (-26*Pi^4)/45 - 48*HPL[{-3, 0}, x] + 
  (8*Pi^2*HPL[{-1, 0}, x])/3 - 4*Pi^2*HPL[{0, 0}, x] - 
  (8*Pi^2*HPL[{1, 0}, x])/3 + 16*HPL[{3, 0}, x] - 16*HPL[{2, 0, 0}, x] + 
  16*HPL[{-1, 0, 0, 0}, x] + 8*HPL[{0, 0, 0, 0}, x] - 
  16*HPL[{1, 0, 0, 0}, x] - 8*HPL[{0}, x]*Zeta[3], 
 (179*Pi^4)/180 + (16*Pi^2*G[{-1, -1}, y])/3 + (2*Pi^2*G[{-1, 0}, y])/3 - 
  (32*Pi^2*G[{-1, 1}, y])/3 + (8*Pi^2*G[{0, -1}, y])/3 - 
  (14*Pi^2*G[{0, 1}, y])/3 - (32*Pi^2*G[{1, -1}, y])/3 - 
  (4*Pi^2*G[{1, 0}, y])/3 + (64*Pi^2*G[{1, 1}, y])/3 + 
  8*G[{-1, -1, 0, 0}, y] - 16*G[{-1, -1, 0, 1}, y] + 12*G[{-1, 0, 0, 0}, y] - 
  24*G[{-1, 0, 0, 1}, y] - 16*G[{-1, 0, 1, 0}, y] + 32*G[{-1, 0, 1, 1}, y] - 
  16*G[{-1, 1, 0, 0}, y] + 32*G[{-1, 1, 0, 1}, y] + 4*G[{0, -1, 0, 0}, y] - 
  8*G[{0, -1, 0, 1}, y] + 14*G[{0, 0, 0, 0}, y] - 28*G[{0, 0, 0, 1}, y] - 
  24*G[{0, 0, 1, 0}, y] + 48*G[{0, 0, 1, 1}, y] - 24*G[{0, 1, 0, 0}, y] + 
  48*G[{0, 1, 0, 1}, y] + 32*G[{0, 1, 1, 0}, y] - 64*G[{0, 1, 1, 1}, y] - 
  16*G[{1, -1, 0, 0}, y] + 32*G[{1, -1, 0, 1}, y] - 24*G[{1, 0, 0, 0}, y] + 
  48*G[{1, 0, 0, 1}, y] + 32*G[{1, 0, 1, 0}, y] - 64*G[{1, 0, 1, 1}, y] + 
  32*G[{1, 1, 0, 0}, y] - 64*G[{1, 1, 0, 1}, y] + 28*G[{-1}, y]*Zeta[3] - 
  4*G[{0}, y]*Zeta[3] - 56*G[{1}, y]*Zeta[3], 
 -Pi^4/36 - (2*Pi^2*HPL[{-2}, x])/3 + 12*HPL[{-3, 0}, x] - 
  (4*Pi^2*HPL[{-1, 0}, x])/3 + (2*Pi^2*HPL[{0, 0}, x])/3 - 
  8*HPL[{-2, -1, 0}, x] + 20*HPL[{-2, 0, 0}, x] - 16*HPL[{-1, -2, 0}, x] - 
  32*HPL[{-1, -1, 0, 0}, x] + 24*HPL[{-1, 0, 0, 0}, x] - 
  14*HPL[{0, 0, 0, 0}, x] + 4*HPL[{0}, x]*Zeta[3], 0, 
 -2*Pi^4 - (8*Pi^2*G[{1, 0}, y])/3 - (16*Pi^2*G[{1, 1}, y])/3 + 
  (80*Pi^2*G[{1, -x^(-1)}, y])/3 - 16*Pi^2*G[{1, -x}, y] - 
  (64*Pi^2*G[{-x^(-1), -1}, y])/3 + 24*Pi^2*G[{-x^(-1), 1}, y] - 
  (20*Pi^2*G[{-x^(-1), -x^(-1)}, y])/3 + 12*Pi^2*G[{-x^(-1), -x}, y] + 
  (64*Pi^2*G[{-x, -1}, y])/3 + (8*Pi^2*G[{-x, 0}, y])/3 - 
  (56*Pi^2*G[{-x, 1}, y])/3 - 20*Pi^2*G[{-x, -x^(-1)}, y] + 
  4*Pi^2*G[{-x, -x}, y] + 32*G[{1, -x^(-1), 0, 0}, y] - 
  64*G[{1, -x^(-1), 0, 1}, y] - 32*G[{1, -x, 0, 0}, y] + 
  64*G[{1, -x, 0, 1}, y] - 32*G[{-x^(-1), -1, 0, 0}, y] + 
  64*G[{-x^(-1), -1, 0, 1}, y] - 24*G[{-x^(-1), 0, 0, 0}, y] + 
  48*G[{-x^(-1), 0, 0, 1}, y] + 32*G[{-x^(-1), 0, 1, 0}, y] - 
  64*G[{-x^(-1), 0, 1, 1}, y] + 32*G[{-x^(-1), 1, 0, 0}, y] - 
  64*G[{-x^(-1), 1, 0, 1}, y] - 8*G[{-x^(-1), -x^(-1), 0, 0}, y] + 
  16*G[{-x^(-1), -x^(-1), 0, 1}, y] + 24*G[{-x^(-1), -x, 0, 0}, y] - 
  48*G[{-x^(-1), -x, 0, 1}, y] + 32*G[{-x, -1, 0, 0}, y] - 
  64*G[{-x, -1, 0, 1}, y] + 24*G[{-x, 0, 0, 0}, y] - 48*G[{-x, 0, 0, 1}, y] - 
  32*G[{-x, 0, 1, 0}, y] + 64*G[{-x, 0, 1, 1}, y] - 32*G[{-x, 1, 0, 0}, y] + 
  64*G[{-x, 1, 0, 1}, y] - 24*G[{-x, -x^(-1), 0, 0}, y] + 
  48*G[{-x, -x^(-1), 0, 1}, y] + 8*G[{-x, -x, 0, 0}, y] - 
  16*G[{-x, -x, 0, 1}, y] + (52*Pi^2*HPL[{-2}, x])/3 - 
  4*Pi^2*G[{0}, y]*HPL[{-1}, x] - (40*Pi^2*G[{1}, y]*HPL[{-1}, x])/3 + 
  (32*Pi^2*G[{-x^(-1)}, y]*HPL[{-1}, x])/3 + 
  (32*Pi^2*G[{-x}, y]*HPL[{-1}, x])/3 + 2*Pi^2*G[{0}, y]*HPL[{0}, x] - 
  20*Pi^2*G[{1}, y]*HPL[{0}, x] + (20*Pi^2*G[{-x^(-1)}, y]*HPL[{0}, x])/3 + 
  (28*Pi^2*G[{-x}, y]*HPL[{0}, x])/3 - 64*G[{1, 1, 0}, y]*HPL[{0}, x] + 
  128*G[{1, 1, 1}, y]*HPL[{0}, x] + 32*G[{1, -x^(-1), 0}, y]*HPL[{0}, x] - 
  64*G[{1, -x^(-1), 1}, y]*HPL[{0}, x] + 32*G[{1, -x, 0}, y]*HPL[{0}, x] - 
  64*G[{1, -x, 1}, y]*HPL[{0}, x] + 32*G[{-x^(-1), 1, 0}, y]*HPL[{0}, x] - 
  64*G[{-x^(-1), 1, 1}, y]*HPL[{0}, x] - 8*G[{-x^(-1), -x^(-1), 0}, y]*
   HPL[{0}, x] + 16*G[{-x^(-1), -x^(-1), 1}, y]*HPL[{0}, x] - 
  24*G[{-x^(-1), -x, 0}, y]*HPL[{0}, x] + 48*G[{-x^(-1), -x, 1}, y]*
   HPL[{0}, x] + 32*G[{-x, 1, 0}, y]*HPL[{0}, x] - 
  64*G[{-x, 1, 1}, y]*HPL[{0}, x] - 24*G[{-x, -x^(-1), 0}, y]*HPL[{0}, x] + 
  48*G[{-x, -x^(-1), 1}, y]*HPL[{0}, x] - 8*G[{-x, -x, 0}, y]*HPL[{0}, x] + 
  16*G[{-x, -x, 1}, y]*HPL[{0}, x] + (4*Pi^2*G[{0}, y]*HPL[{1}, x])/3 + 
  (8*Pi^2*G[{1}, y]*HPL[{1}, x])/3 - (8*Pi^2*G[{-x^(-1)}, y]*HPL[{1}, x])/3 - 
  (8*Pi^2*G[{-x}, y]*HPL[{1}, x])/3 - 4*Pi^2*HPL[{2}, x] - 
  128*HPL[{-3, 0}, x] + 96*G[{0}, y]*HPL[{-2, 0}, x] + 
  32*G[{1}, y]*HPL[{-2, 0}, x] - 128*G[{-x^(-1)}, y]*HPL[{-2, 0}, x] - 
  96*G[{-x}, y]*HPL[{-2, 0}, x] - 28*Pi^2*HPL[{-1, -1}, x] - 
  26*Pi^2*HPL[{-1, 0}, x] - 96*G[{1, 0}, y]*HPL[{-1, 0}, x] + 
  64*G[{1, 1}, y]*HPL[{-1, 0}, x] + 64*G[{1, -x^(-1)}, y]*HPL[{-1, 0}, x] + 
  64*G[{1, -x}, y]*HPL[{-1, 0}, x] + 48*G[{-x^(-1), 0}, y]*HPL[{-1, 0}, x] - 
  32*G[{-x^(-1), 1}, y]*HPL[{-1, 0}, x] - 16*G[{-x^(-1), -x^(-1)}, y]*
   HPL[{-1, 0}, x] - 48*G[{-x^(-1), -x}, y]*HPL[{-1, 0}, x] + 
  48*G[{-x, 0}, y]*HPL[{-1, 0}, x] - 32*G[{-x, 1}, y]*HPL[{-1, 0}, x] - 
  48*G[{-x, -x^(-1)}, y]*HPL[{-1, 0}, x] - 16*G[{-x, -x}, y]*
   HPL[{-1, 0}, x] + (20*Pi^2*HPL[{-1, 1}, x])/3 + 
  (62*Pi^2*HPL[{0, 0}, x])/3 + 64*G[{1, 0}, y]*HPL[{0, 0}, x] - 
  64*G[{1, 1}, y]*HPL[{0, 0}, x] - 32*G[{1, -x^(-1)}, y]*HPL[{0, 0}, x] - 
  32*G[{1, -x}, y]*HPL[{0, 0}, x] - 40*G[{-x^(-1), 0}, y]*HPL[{0, 0}, x] + 
  32*G[{-x^(-1), 1}, y]*HPL[{0, 0}, x] + 8*G[{-x^(-1), -x^(-1)}, y]*
   HPL[{0, 0}, x] + 24*G[{-x^(-1), -x}, y]*HPL[{0, 0}, x] - 
  24*G[{-x, 0}, y]*HPL[{0, 0}, x] + 32*G[{-x, 1}, y]*HPL[{0, 0}, x] + 
  24*G[{-x, -x^(-1)}, y]*HPL[{0, 0}, x] + 8*G[{-x, -x}, y]*HPL[{0, 0}, x] + 
  (20*Pi^2*HPL[{1, -1}, x])/3 + 10*Pi^2*HPL[{1, 0}, x] + 
  32*G[{1, 0}, y]*HPL[{1, 0}, x] - 64*G[{1, 1}, y]*HPL[{1, 0}, x] - 
  16*G[{-x^(-1), 0}, y]*HPL[{1, 0}, x] + 32*G[{-x^(-1), 1}, y]*
   HPL[{1, 0}, x] - 16*G[{-x, 0}, y]*HPL[{1, 0}, x] + 
  32*G[{-x, 1}, y]*HPL[{1, 0}, x] - (4*Pi^2*HPL[{1, 1}, x])/3 - 
  32*G[{0}, y]*HPL[{2, 0}, x] + 32*G[{1}, y]*HPL[{2, 0}, x] + 
  16*G[{-x^(-1)}, y]*HPL[{2, 0}, x] + 16*G[{-x}, y]*HPL[{2, 0}, x] + 
  16*HPL[{3, 0}, x] + 240*HPL[{-2, -1, 0}, x] - 128*HPL[{-2, 0, 0}, x] - 
  16*HPL[{-2, 1, 0}, x] + 240*HPL[{-1, -2, 0}, x] - 
  144*G[{0}, y]*HPL[{-1, -1, 0}, x] - 96*G[{1}, y]*HPL[{-1, -1, 0}, x] + 
  192*G[{-x^(-1)}, y]*HPL[{-1, -1, 0}, x] + 
  192*G[{-x}, y]*HPL[{-1, -1, 0}, x] + 96*G[{0}, y]*HPL[{-1, 0, 0}, x] + 
  32*G[{1}, y]*HPL[{-1, 0, 0}, x] - 112*G[{-x^(-1)}, y]*HPL[{-1, 0, 0}, x] - 
  112*G[{-x}, y]*HPL[{-1, 0, 0}, x] + 48*G[{0}, y]*HPL[{-1, 1, 0}, x] - 
  32*G[{1}, y]*HPL[{-1, 1, 0}, x] - 32*G[{-x^(-1)}, y]*HPL[{-1, 1, 0}, x] - 
  32*G[{-x}, y]*HPL[{-1, 1, 0}, x] - 16*HPL[{-1, 2, 0}, x] - 
  40*G[{0}, y]*HPL[{0, 0, 0}, x] - 32*G[{1}, y]*HPL[{0, 0, 0}, x] + 
  64*G[{-x^(-1)}, y]*HPL[{0, 0, 0}, x] + 48*G[{-x}, y]*HPL[{0, 0, 0}, x] - 
  16*HPL[{1, -2, 0}, x] + 48*G[{0}, y]*HPL[{1, -1, 0}, x] - 
  32*G[{1}, y]*HPL[{1, -1, 0}, x] - 32*G[{-x^(-1)}, y]*HPL[{1, -1, 0}, x] - 
  32*G[{-x}, y]*HPL[{1, -1, 0}, x] - 32*G[{0}, y]*HPL[{1, 0, 0}, x] + 
  32*G[{1}, y]*HPL[{1, 0, 0}, x] + 16*G[{-x^(-1)}, y]*HPL[{1, 0, 0}, x] + 
  16*G[{-x}, y]*HPL[{1, 0, 0}, x] - 16*G[{0}, y]*HPL[{1, 1, 0}, x] + 
  32*G[{1}, y]*HPL[{1, 1, 0}, x] - 16*HPL[{1, 2, 0}, x] - 
  16*HPL[{2, -1, 0}, x] - 16*HPL[{2, 1, 0}, x] - 
  432*HPL[{-1, -1, -1, 0}, x] + 240*HPL[{-1, -1, 0, 0}, x] + 
  48*HPL[{-1, -1, 1, 0}, x] - 128*HPL[{-1, 0, 0, 0}, x] + 
  48*HPL[{-1, 1, -1, 0}, x] - 16*HPL[{-1, 1, 0, 0}, x] + 
  16*HPL[{-1, 1, 1, 0}, x] + 80*HPL[{0, 0, 0, 0}, x] + 
  48*HPL[{1, -1, -1, 0}, x] - 16*HPL[{1, -1, 0, 0}, x] + 
  16*HPL[{1, -1, 1, 0}, x] + 16*HPL[{1, 0, 0, 0}, x] + 
  16*HPL[{1, 1, -1, 0}, x] - 16*HPL[{1, 1, 0, 0}, x] - 
  16*HPL[{1, 1, 1, 0}, x] + 44*G[{0}, y]*Zeta[3] + 56*G[{1}, y]*Zeta[3] - 
  152*G[{-x^(-1)}, y]*Zeta[3] + 8*G[{-x}, y]*Zeta[3] + 
  172*HPL[{-1}, x]*Zeta[3] + (76*HPL[{0}, x]*Zeta[3])/3 - 
  28*HPL[{1}, x]*Zeta[3], (127*Pi^4)/360 + (8*Pi^2*G[{-1, -1}, y])/3 - 
  (Pi^2*G[{-1, 0}, y])/3 + (16*Pi^2*G[{-1, 1}, y])/3 - 
  (10*Pi^2*G[{-1, -x^(-1)}, y])/3 - 2*Pi^2*G[{-1, -x}, y] - 
  (28*Pi^2*G[{0, -1}, y])/3 - (4*Pi^2*G[{0, 0}, y])/3 - 5*Pi^2*G[{0, 1}, y] + 
  (20*Pi^2*G[{0, -x^(-1)}, y])/3 + 4*Pi^2*G[{0, -x}, y] + 
  (16*Pi^2*G[{1, -1}, y])/3 - (2*Pi^2*G[{1, 0}, y])/3 + 
  (32*Pi^2*G[{1, 1}, y])/3 - (20*Pi^2*G[{1, -x^(-1)}, y])/3 - 
  4*Pi^2*G[{1, -x}, y] + (16*Pi^2*G[{-x^(-1), -1}, y])/3 - 
  6*Pi^2*G[{-x^(-1), 1}, y] + (5*Pi^2*G[{-x^(-1), -x^(-1)}, y])/3 - 
  3*Pi^2*G[{-x^(-1), -x}, y] + (16*Pi^2*G[{-x, -1}, y])/3 + 
  (2*Pi^2*G[{-x, 0}, y])/3 - (14*Pi^2*G[{-x, 1}, y])/3 - 
  5*Pi^2*G[{-x, -x^(-1)}, y] + Pi^2*G[{-x, -x}, y] + 4*G[{-1, -1, 0, 0}, y] - 
  8*G[{-1, -1, 0, 1}, y] - 6*G[{-1, 0, 0, 0}, y] + 12*G[{-1, 0, 0, 1}, y] + 
  8*G[{-1, 0, 1, 0}, y] - 16*G[{-1, 0, 1, 1}, y] + 8*G[{-1, 1, 0, 0}, y] - 
  16*G[{-1, 1, 0, 1}, y] - 4*G[{-1, -x^(-1), 0, 0}, y] + 
  8*G[{-1, -x^(-1), 0, 1}, y] - 4*G[{-1, -x, 0, 0}, y] + 
  8*G[{-1, -x, 0, 1}, y] - 14*G[{0, -1, 0, 0}, y] + 28*G[{0, -1, 0, 1}, y] + 
  3*G[{0, 0, 0, 0}, y] - 6*G[{0, 0, 0, 1}, y] - 12*G[{0, 0, 1, 0}, y] + 
  24*G[{0, 0, 1, 1}, y] - 12*G[{0, 1, 0, 0}, y] + 24*G[{0, 1, 0, 1}, y] + 
  16*G[{0, 1, 1, 0}, y] - 32*G[{0, 1, 1, 1}, y] + 
  8*G[{0, -x^(-1), 0, 0}, y] - 16*G[{0, -x^(-1), 0, 1}, y] + 
  8*G[{0, -x, 0, 0}, y] - 16*G[{0, -x, 0, 1}, y] + 8*G[{1, -1, 0, 0}, y] - 
  16*G[{1, -1, 0, 1}, y] - 12*G[{1, 0, 0, 0}, y] + 24*G[{1, 0, 0, 1}, y] + 
  16*G[{1, 0, 1, 0}, y] - 32*G[{1, 0, 1, 1}, y] + 16*G[{1, 1, 0, 0}, y] - 
  32*G[{1, 1, 0, 1}, y] - 8*G[{1, -x^(-1), 0, 0}, y] + 
  16*G[{1, -x^(-1), 0, 1}, y] - 8*G[{1, -x, 0, 0}, y] + 
  16*G[{1, -x, 0, 1}, y] + 8*G[{-x^(-1), -1, 0, 0}, y] - 
  16*G[{-x^(-1), -1, 0, 1}, y] + 6*G[{-x^(-1), 0, 0, 0}, y] - 
  12*G[{-x^(-1), 0, 0, 1}, y] - 8*G[{-x^(-1), 0, 1, 0}, y] + 
  16*G[{-x^(-1), 0, 1, 1}, y] - 8*G[{-x^(-1), 1, 0, 0}, y] + 
  16*G[{-x^(-1), 1, 0, 1}, y] + 2*G[{-x^(-1), -x^(-1), 0, 0}, y] - 
  4*G[{-x^(-1), -x^(-1), 0, 1}, y] - 6*G[{-x^(-1), -x, 0, 0}, y] + 
  12*G[{-x^(-1), -x, 0, 1}, y] + 8*G[{-x, -1, 0, 0}, y] - 
  16*G[{-x, -1, 0, 1}, y] + 6*G[{-x, 0, 0, 0}, y] - 12*G[{-x, 0, 0, 1}, y] - 
  8*G[{-x, 0, 1, 0}, y] + 16*G[{-x, 0, 1, 1}, y] - 8*G[{-x, 1, 0, 0}, y] + 
  16*G[{-x, 1, 0, 1}, y] - 6*G[{-x, -x^(-1), 0, 0}, y] + 
  12*G[{-x, -x^(-1), 0, 1}, y] + 2*G[{-x, -x, 0, 0}, y] - 
  4*G[{-x, -x, 0, 1}, y] + (8*Pi^2*HPL[{-2}, x])/3 - 
  (8*Pi^2*G[{-x^(-1)}, y]*HPL[{-1}, x])/3 + (8*Pi^2*G[{-x}, y]*HPL[{-1}, x])/
   3 + (2*Pi^2*G[{-1}, y]*HPL[{0}, x])/3 + (Pi^2*G[{0}, y]*HPL[{0}, x])/3 + 
  (4*Pi^2*G[{1}, y]*HPL[{0}, x])/3 - (5*Pi^2*G[{-x^(-1)}, y]*HPL[{0}, x])/3 + 
  (7*Pi^2*G[{-x}, y]*HPL[{0}, x])/3 - 4*G[{-1, -x^(-1), 0}, y]*HPL[{0}, x] + 
  8*G[{-1, -x^(-1), 1}, y]*HPL[{0}, x] + 4*G[{-1, -x, 0}, y]*HPL[{0}, x] - 
  8*G[{-1, -x, 1}, y]*HPL[{0}, x] + 8*G[{0, -x^(-1), 0}, y]*HPL[{0}, x] - 
  16*G[{0, -x^(-1), 1}, y]*HPL[{0}, x] - 8*G[{0, -x, 0}, y]*HPL[{0}, x] + 
  16*G[{0, -x, 1}, y]*HPL[{0}, x] - 8*G[{1, -x^(-1), 0}, y]*HPL[{0}, x] + 
  16*G[{1, -x^(-1), 1}, y]*HPL[{0}, x] + 8*G[{1, -x, 0}, y]*HPL[{0}, x] - 
  16*G[{1, -x, 1}, y]*HPL[{0}, x] - 8*G[{-x^(-1), 1, 0}, y]*HPL[{0}, x] + 
  16*G[{-x^(-1), 1, 1}, y]*HPL[{0}, x] + 2*G[{-x^(-1), -x^(-1), 0}, y]*
   HPL[{0}, x] - 4*G[{-x^(-1), -x^(-1), 1}, y]*HPL[{0}, x] + 
  6*G[{-x^(-1), -x, 0}, y]*HPL[{0}, x] - 12*G[{-x^(-1), -x, 1}, y]*
   HPL[{0}, x] + 8*G[{-x, 1, 0}, y]*HPL[{0}, x] - 
  16*G[{-x, 1, 1}, y]*HPL[{0}, x] - 6*G[{-x, -x^(-1), 0}, y]*HPL[{0}, x] + 
  12*G[{-x, -x^(-1), 1}, y]*HPL[{0}, x] - 2*G[{-x, -x, 0}, y]*HPL[{0}, x] + 
  4*G[{-x, -x, 1}, y]*HPL[{0}, x] + (2*Pi^2*G[{-x^(-1)}, y]*HPL[{1}, x])/3 - 
  (2*Pi^2*G[{-x}, y]*HPL[{1}, x])/3 - (2*Pi^2*HPL[{2}, x])/3 - 
  16*HPL[{-3, 0}, x] + 8*G[{-1}, y]*HPL[{-2, 0}, x] + 
  12*G[{0}, y]*HPL[{-2, 0}, x] + 16*G[{1}, y]*HPL[{-2, 0}, x] + 
  32*G[{-x^(-1)}, y]*HPL[{-2, 0}, x] - 24*G[{-x}, y]*HPL[{-2, 0}, x] - 
  8*G[{-1, -x^(-1)}, y]*HPL[{-1, 0}, x] + 8*G[{-1, -x}, y]*HPL[{-1, 0}, x] + 
  16*G[{0, -x^(-1)}, y]*HPL[{-1, 0}, x] - 16*G[{0, -x}, y]*HPL[{-1, 0}, x] - 
  16*G[{1, -x^(-1)}, y]*HPL[{-1, 0}, x] + 16*G[{1, -x}, y]*HPL[{-1, 0}, x] - 
  12*G[{-x^(-1), 0}, y]*HPL[{-1, 0}, x] + 8*G[{-x^(-1), 1}, y]*
   HPL[{-1, 0}, x] + 4*G[{-x^(-1), -x^(-1)}, y]*HPL[{-1, 0}, x] + 
  12*G[{-x^(-1), -x}, y]*HPL[{-1, 0}, x] + 12*G[{-x, 0}, y]*HPL[{-1, 0}, x] - 
  8*G[{-x, 1}, y]*HPL[{-1, 0}, x] - 12*G[{-x, -x^(-1)}, y]*HPL[{-1, 0}, x] - 
  4*G[{-x, -x}, y]*HPL[{-1, 0}, x] + 3*Pi^2*HPL[{0, 0}, x] + 
  4*G[{-1, 0}, y]*HPL[{0, 0}, x] + 4*G[{-1, -x^(-1)}, y]*HPL[{0, 0}, x] - 
  4*G[{-1, -x}, y]*HPL[{0, 0}, x] - 16*G[{0, 1}, y]*HPL[{0, 0}, x] - 
  8*G[{0, -x^(-1)}, y]*HPL[{0, 0}, x] + 8*G[{0, -x}, y]*HPL[{0, 0}, x] + 
  8*G[{1, 0}, y]*HPL[{0, 0}, x] + 8*G[{1, -x^(-1)}, y]*HPL[{0, 0}, x] - 
  8*G[{1, -x}, y]*HPL[{0, 0}, x] + 10*G[{-x^(-1), 0}, y]*HPL[{0, 0}, x] - 
  8*G[{-x^(-1), 1}, y]*HPL[{0, 0}, x] - 2*G[{-x^(-1), -x^(-1)}, y]*
   HPL[{0, 0}, x] - 6*G[{-x^(-1), -x}, y]*HPL[{0, 0}, x] - 
  6*G[{-x, 0}, y]*HPL[{0, 0}, x] + 8*G[{-x, 1}, y]*HPL[{0, 0}, x] + 
  6*G[{-x, -x^(-1)}, y]*HPL[{0, 0}, x] + 2*G[{-x, -x}, y]*HPL[{0, 0}, x] + 
  2*Pi^2*HPL[{1, 0}, x] + 4*G[{-x^(-1), 0}, y]*HPL[{1, 0}, x] - 
  8*G[{-x^(-1), 1}, y]*HPL[{1, 0}, x] - 4*G[{-x, 0}, y]*HPL[{1, 0}, x] + 
  8*G[{-x, 1}, y]*HPL[{1, 0}, x] - 4*G[{0}, y]*HPL[{2, 0}, x] - 
  4*G[{-x^(-1)}, y]*HPL[{2, 0}, x] + 4*G[{-x}, y]*HPL[{2, 0}, x] + 
  4*HPL[{3, 0}, x] + 48*HPL[{-2, -1, 0}, x] - 28*HPL[{-2, 0, 0}, x] - 
  8*HPL[{-2, 1, 0}, x] - 48*G[{-x^(-1)}, y]*HPL[{-1, -1, 0}, x] + 
  48*G[{-x}, y]*HPL[{-1, -1, 0}, x] + 28*G[{-x^(-1)}, y]*HPL[{-1, 0, 0}, x] - 
  28*G[{-x}, y]*HPL[{-1, 0, 0}, x] + 8*G[{-x^(-1)}, y]*HPL[{-1, 1, 0}, x] - 
  8*G[{-x}, y]*HPL[{-1, 1, 0}, x] - 4*G[{-1}, y]*HPL[{0, 0, 0}, x] - 
  2*G[{0}, y]*HPL[{0, 0, 0}, x] - 8*G[{1}, y]*HPL[{0, 0, 0}, x] - 
  16*G[{-x^(-1)}, y]*HPL[{0, 0, 0}, x] + 12*G[{-x}, y]*HPL[{0, 0, 0}, x] + 
  24*HPL[{1, -2, 0}, x] + 8*G[{-x^(-1)}, y]*HPL[{1, -1, 0}, x] - 
  8*G[{-x}, y]*HPL[{1, -1, 0}, x] + 12*G[{0}, y]*HPL[{1, 0, 0}, x] - 
  4*G[{-x^(-1)}, y]*HPL[{1, 0, 0}, x] + 4*G[{-x}, y]*HPL[{1, 0, 0}, x] - 
  8*HPL[{2, -1, 0}, x] + 4*HPL[{2, 0, 0}, x] + 8*HPL[{0, 0, 0, 0}, x] - 
  12*HPL[{1, 0, 0, 0}, x] - 2*G[{-1}, y]*Zeta[3] - 4*G[{0}, y]*Zeta[3] - 
  4*G[{1}, y]*Zeta[3] + 38*G[{-x^(-1)}, y]*Zeta[3] + 2*G[{-x}, y]*Zeta[3] + 
  36*HPL[{1}, x]*Zeta[3], (7*Pi^4)/720 + (20*Pi^2*G[{0, -1}, y])/3 + 
  (7*Pi^2*G[{0, 0}, y])/6 - 2*Pi^2*G[{0, 1}, y] - 
  (10*Pi^2*G[{0, -x^(-1)}, y])/3 - 2*Pi^2*G[{0, -x}, y] - 
  2*Pi^2*G[{1, 0}, y] - (4*Pi^2*G[{1, 1}, y])/3 + 10*G[{0, -1, 0, 0}, y] - 
  20*G[{0, -1, 0, 1}, y] - 3*G[{0, 0, 0, 0}, y] + 6*G[{0, 0, 0, 1}, y] + 
  12*G[{0, 0, 1, 0}, y] - 24*G[{0, 0, 1, 1}, y] + 12*G[{0, 1, 0, 0}, y] - 
  24*G[{0, 1, 0, 1}, y] - 32*G[{0, 1, 1, 0}, y] + 64*G[{0, 1, 1, 1}, y] - 
  4*G[{0, -x^(-1), 0, 0}, y] + 8*G[{0, -x^(-1), 0, 1}, y] - 
  4*G[{0, -x, 0, 0}, y] + 8*G[{0, -x, 0, 1}, y] + 12*G[{1, 0, 0, 0}, y] - 
  24*G[{1, 0, 0, 1}, y] - 32*G[{1, 0, 1, 0}, y] + 64*G[{1, 0, 1, 1}, y] - 
  32*G[{1, 1, 0, 0}, y] + 64*G[{1, 1, 0, 1}, y] + 64*G[{1, 1, 1, 0}, y] - 
  128*G[{1, 1, 1, 1}, y] + (5*Pi^2*HPL[{-2}, x])/3 + 
  (Pi^2*G[{0}, y]*HPL[{0}, x])/3 + (2*Pi^2*G[{1}, y]*HPL[{0}, x])/3 - 
  4*G[{0, -x^(-1), 0}, y]*HPL[{0}, x] + 8*G[{0, -x^(-1), 1}, y]*HPL[{0}, x] + 
  4*G[{0, -x, 0}, y]*HPL[{0}, x] - 8*G[{0, -x, 1}, y]*HPL[{0}, x] - 
  (Pi^2*HPL[{2}, x])/3 - 4*HPL[{-3, 0}, x] + 12*G[{0}, y]*HPL[{-2, 0}, x] - 
  8*G[{1}, y]*HPL[{-2, 0}, x] - 8*G[{0, -x^(-1)}, y]*HPL[{-1, 0}, x] + 
  8*G[{0, -x}, y]*HPL[{-1, 0}, x] + (9*Pi^2*HPL[{0, 0}, x])/2 + 
  8*G[{0, 1}, y]*HPL[{0, 0}, x] + 4*G[{0, -x^(-1)}, y]*HPL[{0, 0}, x] - 
  4*G[{0, -x}, y]*HPL[{0, 0}, x] + 8*G[{1, 0}, y]*HPL[{0, 0}, x] - 
  16*G[{1, 1}, y]*HPL[{0, 0}, x] - 4*G[{0}, y]*HPL[{2, 0}, x] + 
  8*G[{1}, y]*HPL[{2, 0}, x] - 4*HPL[{3, 0}, x] + 12*HPL[{-2, -1, 0}, x] - 
  4*HPL[{-2, 0, 0}, x] + 4*HPL[{-2, 1, 0}, x] - 
  8*G[{0}, y]*HPL[{0, 0, 0}, x] + 8*G[{1}, y]*HPL[{0, 0, 0}, x] + 
  4*HPL[{2, -1, 0}, x] - 4*HPL[{2, 0, 0}, x] - 4*HPL[{2, 1, 0}, x] + 
  16*HPL[{0, 0, 0, 0}, x] + (71*G[{0}, y]*Zeta[3])/3 - 
  (28*G[{1}, y]*Zeta[3])/3 - 7*HPL[{0}, x]*Zeta[3], 
 (17*Pi^4)/90 - 8*HPL[{-3, 0}, x] + (2*Pi^2*HPL[{0, 0}, x])/3 + 
  (8*Pi^2*HPL[{1, 0}, x])/3 + 16*HPL[{-2, 0, 0}, x] - 8*HPL[{2, 0, 0}, x] + 
  16*HPL[{1, 0, 0, 0}, x] - 16*HPL[{0}, x]*Zeta[3], 
 (7*Pi^4)/180 + (Pi^2*HPL[{2}, x])/3 + 26*HPL[{-3, 0}, x] + 
  2*Pi^2*HPL[{0, 0}, x] - 12*HPL[{3, 0}, x] - 24*HPL[{-2, -1, 0}, x] + 
  26*HPL[{-2, 0, 0}, x] + 12*HPL[{-2, 1, 0}, x] - 16*HPL[{-1, -2, 0}, x] + 
  8*HPL[{-1, 2, 0}, x] + 12*HPL[{2, -1, 0}, x] - 8*HPL[{2, 0, 0}, x] - 
  4*HPL[{2, 1, 0}, x] - 16*HPL[{-1, -1, 0, 0}, x] + 
  20*HPL[{-1, 0, 0, 0}, x] - 9*HPL[{0, 0, 0, 0}, x] + 
  4*HPL[{-1}, x]*Zeta[3] + 3*HPL[{0}, x]*Zeta[3], 
 (32*Pi^4)/45 + (8*Pi^2*G[{0, 0}, y])/3 + (16*Pi^2*G[{0, 1}, y])/3 + 
  8*G[{0, 0, 0, 0}, y] - 16*G[{0, 0, 0, 1}, y], 
 (-103*Pi^4)/360 - (8*Pi^2*G[{0, -1}, y])/3 - (4*Pi^2*G[{0, 0}, y])/3 + 
  2*Pi^2*G[{0, 1}, y] + 2*Pi^2*G[{1, 0}, y] + (20*Pi^2*G[{1, 1}, y])/3 - 
  4*G[{0, -1, 0, 0}, y] + 8*G[{0, -1, 0, 1}, y] - 18*G[{0, 0, 0, 0}, y] + 
  36*G[{0, 0, 0, 1}, y] + 24*G[{0, 0, 1, 0}, y] - 48*G[{0, 0, 1, 1}, y] + 
  24*G[{0, 1, 0, 0}, y] - 48*G[{0, 1, 0, 1}, y] - 32*G[{0, 1, 1, 0}, y] + 
  64*G[{0, 1, 1, 1}, y] + 24*G[{1, 0, 0, 0}, y] - 48*G[{1, 0, 0, 1}, y] - 
  32*G[{1, 0, 1, 0}, y] + 64*G[{1, 0, 1, 1}, y] - 32*G[{1, 1, 0, 0}, y] + 
  64*G[{1, 1, 0, 1}, y] + 64*G[{1, 1, 1, 0}, y] - 128*G[{1, 1, 1, 1}, y] + 
  (14*G[{0}, y]*Zeta[3])/3 - (112*G[{1}, y]*Zeta[3])/3, 
 (-97*Pi^4)/60 + Pi^2*G[{0, 0}, y] - 5*Pi^2*G[{0, -x^(-1)}, y] + 
  3*Pi^2*G[{0, -x}, y] - 4*Pi^2*G[{1, 0}, y] + 20*Pi^2*G[{1, -x^(-1)}, y] - 
  12*Pi^2*G[{1, -x}, y] - 8*Pi^2*G[{-x^(-1), -1}, y] + 
  16*Pi^2*G[{-x^(-1), 1}, y] - 5*Pi^2*G[{-x^(-1), -x^(-1)}, y] + 
  3*Pi^2*G[{-x^(-1), -x}, y] + 8*Pi^2*G[{-x, -1}, y] + 2*Pi^2*G[{-x, 0}, y] - 
  16*Pi^2*G[{-x, 1}, y] - 5*Pi^2*G[{-x, -x^(-1)}, y] + 
  3*Pi^2*G[{-x, -x}, y] - 6*G[{0, -x^(-1), 0, 0}, y] + 
  12*G[{0, -x^(-1), 0, 1}, y] + 6*G[{0, -x, 0, 0}, y] - 
  12*G[{0, -x, 0, 1}, y] + 24*G[{1, -x^(-1), 0, 0}, y] - 
  48*G[{1, -x^(-1), 0, 1}, y] - 24*G[{1, -x, 0, 0}, y] + 
  48*G[{1, -x, 0, 1}, y] - 12*G[{-x^(-1), -1, 0, 0}, y] + 
  24*G[{-x^(-1), -1, 0, 1}, y] - 18*G[{-x^(-1), 0, 0, 0}, y] + 
  36*G[{-x^(-1), 0, 0, 1}, y] + 24*G[{-x^(-1), 0, 1, 0}, y] - 
  48*G[{-x^(-1), 0, 1, 1}, y] + 24*G[{-x^(-1), 1, 0, 0}, y] - 
  48*G[{-x^(-1), 1, 0, 1}, y] - 6*G[{-x^(-1), -x^(-1), 0, 0}, y] + 
  12*G[{-x^(-1), -x^(-1), 0, 1}, y] + 6*G[{-x^(-1), -x, 0, 0}, y] - 
  12*G[{-x^(-1), -x, 0, 1}, y] + 12*G[{-x, -1, 0, 0}, y] - 
  24*G[{-x, -1, 0, 1}, y] + 18*G[{-x, 0, 0, 0}, y] - 36*G[{-x, 0, 0, 1}, y] - 
  24*G[{-x, 0, 1, 0}, y] + 48*G[{-x, 0, 1, 1}, y] - 24*G[{-x, 1, 0, 0}, y] + 
  48*G[{-x, 1, 0, 1}, y] - 6*G[{-x, -x^(-1), 0, 0}, y] + 
  12*G[{-x, -x^(-1), 0, 1}, y] + 6*G[{-x, -x, 0, 0}, y] - 
  12*G[{-x, -x, 0, 1}, y] + 6*Pi^2*HPL[{-2}, x] - 
  2*Pi^2*G[{0}, y]*HPL[{-1}, x] - 8*Pi^2*G[{1}, y]*HPL[{-1}, x] + 
  6*Pi^2*G[{-x^(-1)}, y]*HPL[{-1}, x] + 6*Pi^2*G[{-x}, y]*HPL[{-1}, x] + 
  3*Pi^2*G[{0}, y]*HPL[{0}, x] - 14*Pi^2*G[{1}, y]*HPL[{0}, x] + 
  4*Pi^2*G[{-x^(-1)}, y]*HPL[{0}, x] + 4*Pi^2*G[{-x}, y]*HPL[{0}, x] - 
  6*G[{0, 0, 0}, y]*HPL[{0}, x] + 12*G[{0, 0, 1}, y]*HPL[{0}, x] + 
  24*G[{0, 1, 0}, y]*HPL[{0}, x] - 48*G[{0, 1, 1}, y]*HPL[{0}, x] - 
  6*G[{0, -x^(-1), 0}, y]*HPL[{0}, x] + 12*G[{0, -x^(-1), 1}, y]*
   HPL[{0}, x] - 6*G[{0, -x, 0}, y]*HPL[{0}, x] + 
  12*G[{0, -x, 1}, y]*HPL[{0}, x] + 24*G[{1, 0, 0}, y]*HPL[{0}, x] - 
  48*G[{1, 0, 1}, y]*HPL[{0}, x] - 96*G[{1, 1, 0}, y]*HPL[{0}, x] + 
  192*G[{1, 1, 1}, y]*HPL[{0}, x] + 24*G[{1, -x^(-1), 0}, y]*HPL[{0}, x] - 
  48*G[{1, -x^(-1), 1}, y]*HPL[{0}, x] + 24*G[{1, -x, 0}, y]*HPL[{0}, x] - 
  48*G[{1, -x, 1}, y]*HPL[{0}, x] - 6*G[{-x^(-1), 0, 0}, y]*HPL[{0}, x] + 
  12*G[{-x^(-1), 0, 1}, y]*HPL[{0}, x] + 24*G[{-x^(-1), 1, 0}, y]*
   HPL[{0}, x] - 48*G[{-x^(-1), 1, 1}, y]*HPL[{0}, x] - 
  6*G[{-x^(-1), -x^(-1), 0}, y]*HPL[{0}, x] + 12*G[{-x^(-1), -x^(-1), 1}, y]*
   HPL[{0}, x] - 6*G[{-x^(-1), -x, 0}, y]*HPL[{0}, x] + 
  12*G[{-x^(-1), -x, 1}, y]*HPL[{0}, x] - 6*G[{-x, 0, 0}, y]*HPL[{0}, x] + 
  12*G[{-x, 0, 1}, y]*HPL[{0}, x] + 24*G[{-x, 1, 0}, y]*HPL[{0}, x] - 
  48*G[{-x, 1, 1}, y]*HPL[{0}, x] - 6*G[{-x, -x^(-1), 0}, y]*HPL[{0}, x] + 
  12*G[{-x, -x^(-1), 1}, y]*HPL[{0}, x] - 6*G[{-x, -x, 0}, y]*HPL[{0}, x] + 
  12*G[{-x, -x, 1}, y]*HPL[{0}, x] - 36*HPL[{-3, 0}, x] + 
  12*G[{0}, y]*HPL[{-2, 0}, x] + 48*G[{1}, y]*HPL[{-2, 0}, x] - 
  36*G[{-x^(-1)}, y]*HPL[{-2, 0}, x] - 36*G[{-x}, y]*HPL[{-2, 0}, x] - 
  12*Pi^2*HPL[{-1, -1}, x] - 8*Pi^2*HPL[{-1, 0}, x] + 
  12*G[{0, 0}, y]*HPL[{-1, 0}, x] - 12*G[{0, -x^(-1)}, y]*HPL[{-1, 0}, x] - 
  12*G[{0, -x}, y]*HPL[{-1, 0}, x] - 48*G[{1, 0}, y]*HPL[{-1, 0}, x] + 
  48*G[{1, -x^(-1)}, y]*HPL[{-1, 0}, x] + 48*G[{1, -x}, y]*HPL[{-1, 0}, x] + 
  12*G[{-x^(-1), 0}, y]*HPL[{-1, 0}, x] - 12*G[{-x^(-1), -x^(-1)}, y]*
   HPL[{-1, 0}, x] - 12*G[{-x^(-1), -x}, y]*HPL[{-1, 0}, x] + 
  12*G[{-x, 0}, y]*HPL[{-1, 0}, x] - 12*G[{-x, -x^(-1)}, y]*HPL[{-1, 0}, x] - 
  12*G[{-x, -x}, y]*HPL[{-1, 0}, x] + 4*Pi^2*HPL[{0, 0}, x] - 
  6*G[{0, 0}, y]*HPL[{0, 0}, x] + 6*G[{0, -x^(-1)}, y]*HPL[{0, 0}, x] + 
  6*G[{0, -x}, y]*HPL[{0, 0}, x] + 24*G[{1, 0}, y]*HPL[{0, 0}, x] - 
  24*G[{1, -x^(-1)}, y]*HPL[{0, 0}, x] - 24*G[{1, -x}, y]*HPL[{0, 0}, x] - 
  6*G[{-x^(-1), 0}, y]*HPL[{0, 0}, x] + 6*G[{-x^(-1), -x^(-1)}, y]*
   HPL[{0, 0}, x] + 6*G[{-x^(-1), -x}, y]*HPL[{0, 0}, x] - 
  6*G[{-x, 0}, y]*HPL[{0, 0}, x] + 6*G[{-x, -x^(-1)}, y]*HPL[{0, 0}, x] + 
  6*G[{-x, -x}, y]*HPL[{0, 0}, x] + 72*HPL[{-2, -1, 0}, x] - 
  36*HPL[{-2, 0, 0}, x] + 72*HPL[{-1, -2, 0}, x] - 
  24*G[{0}, y]*HPL[{-1, -1, 0}, x] - 96*G[{1}, y]*HPL[{-1, -1, 0}, x] + 
  72*G[{-x^(-1)}, y]*HPL[{-1, -1, 0}, x] + 
  72*G[{-x}, y]*HPL[{-1, -1, 0}, x] + 12*G[{0}, y]*HPL[{-1, 0, 0}, x] + 
  48*G[{1}, y]*HPL[{-1, 0, 0}, x] - 36*G[{-x^(-1)}, y]*HPL[{-1, 0, 0}, x] - 
  36*G[{-x}, y]*HPL[{-1, 0, 0}, x] - 6*G[{0}, y]*HPL[{0, 0, 0}, x] - 
  24*G[{1}, y]*HPL[{0, 0, 0}, x] + 18*G[{-x^(-1)}, y]*HPL[{0, 0, 0}, x] + 
  18*G[{-x}, y]*HPL[{0, 0, 0}, x] - 144*HPL[{-1, -1, -1, 0}, x] + 
  72*HPL[{-1, -1, 0, 0}, x] - 36*HPL[{-1, 0, 0, 0}, x] + 
  18*HPL[{0, 0, 0, 0}, x] + 12*G[{0}, y]*Zeta[3] + 48*G[{1}, y]*Zeta[3] - 
  78*G[{-x^(-1)}, y]*Zeta[3] + 6*G[{-x}, y]*Zeta[3] + 
  72*HPL[{-1}, x]*Zeta[3] + 38*HPL[{0}, x]*Zeta[3], 
 (-61*Pi^4)/90 - (2*Pi^2*G[{0, 0}, y])/3 + (10*Pi^2*G[{0, -x^(-1)}, y])/3 - 
  2*Pi^2*G[{0, -x}, y] + 4*G[{0, -x^(-1), 0, 0}, y] - 
  8*G[{0, -x^(-1), 0, 1}, y] - 4*G[{0, -x, 0, 0}, y] + 
  8*G[{0, -x, 0, 1}, y] - (16*Pi^2*G[{-1}, y]*HPL[{0}, x])/3 + 
  (2*Pi^2*G[{0}, y]*HPL[{0}, x])/3 - (32*Pi^2*G[{1}, y]*HPL[{0}, x])/3 + 
  (10*Pi^2*G[{-x^(-1)}, y]*HPL[{0}, x])/3 + 2*Pi^2*G[{-x}, y]*HPL[{0}, x] - 
  8*G[{-1, 0, 0}, y]*HPL[{0}, x] + 16*G[{-1, 0, 1}, y]*HPL[{0}, x] + 
  12*G[{0, 0, 0}, y]*HPL[{0}, x] - 24*G[{0, 0, 1}, y]*HPL[{0}, x] - 
  16*G[{0, 1, 0}, y]*HPL[{0}, x] + 32*G[{0, 1, 1}, y]*HPL[{0}, x] + 
  4*G[{0, -x^(-1), 0}, y]*HPL[{0}, x] - 8*G[{0, -x^(-1), 1}, y]*HPL[{0}, x] + 
  4*G[{0, -x, 0}, y]*HPL[{0}, x] - 8*G[{0, -x, 1}, y]*HPL[{0}, x] - 
  16*G[{1, 0, 0}, y]*HPL[{0}, x] + 32*G[{1, 0, 1}, y]*HPL[{0}, x] + 
  4*G[{-x^(-1), 0, 0}, y]*HPL[{0}, x] - 8*G[{-x^(-1), 0, 1}, y]*HPL[{0}, x] + 
  4*G[{-x, 0, 0}, y]*HPL[{0}, x] - 8*G[{-x, 0, 1}, y]*HPL[{0}, x] - 
  24*HPL[{-3, 0}, x] + 8*G[{-x^(-1)}, y]*HPL[{-2, 0}, x] - 
  8*G[{-x}, y]*HPL[{-2, 0}, x] - (16*Pi^2*HPL[{-1, 0}, x])/3 - 
  8*G[{0, 0}, y]*HPL[{-1, 0}, x] + 8*G[{0, -x^(-1)}, y]*HPL[{-1, 0}, x] + 
  8*G[{0, -x}, y]*HPL[{-1, 0}, x] + (2*Pi^2*HPL[{0, 0}, x])/3 + 
  4*G[{0, 0}, y]*HPL[{0, 0}, x] - 4*G[{0, -x^(-1)}, y]*HPL[{0, 0}, x] - 
  4*G[{0, -x}, y]*HPL[{0, 0}, x] + 8*G[{-x^(-1), 0}, y]*HPL[{0, 0}, x] - 
  16*G[{-x^(-1), 1}, y]*HPL[{0, 0}, x] - 8*G[{-x, 0}, y]*HPL[{0, 0}, x] + 
  16*G[{-x, 1}, y]*HPL[{0, 0}, x] - 16*HPL[{-2, 0, 0}, x] + 
  16*G[{-x^(-1)}, y]*HPL[{-1, 0, 0}, x] - 16*G[{-x}, y]*HPL[{-1, 0, 0}, x] - 
  16*G[{0}, y]*HPL[{0, 0, 0}, x] - 12*G[{-x^(-1)}, y]*HPL[{0, 0, 0}, x] + 
  12*G[{-x}, y]*HPL[{0, 0, 0}, x] + 20*HPL[{0, 0, 0, 0}, x] + 
  4*HPL[{0}, x]*Zeta[3], (-107*Pi^4)/90 + (4*Pi^2*HPL[{-2}, x])/3 + 
  (16*Pi^2*G[{0}, y]*HPL[{0}, x])/3 + (32*Pi^2*G[{1}, y]*HPL[{0}, x])/3 + 
  16*G[{0, 0, 0}, y]*HPL[{0}, x] - 32*G[{0, 0, 1}, y]*HPL[{0}, x] - 
  168*HPL[{-3, 0}, x] - (8*Pi^2*HPL[{-1, -1}, x])/3 - 
  (16*Pi^2*HPL[{-1, 0}, x])/3 - (8*Pi^2*HPL[{0, 0}, x])/3 + 
  (16*Pi^2*HPL[{1, 0}, x])/3 + 32*HPL[{3, 0}, x] + 16*HPL[{-2, -1, 0}, x] - 
  8*HPL[{-2, 0, 0}, x] + 16*HPL[{-1, -2, 0}, x] - 
  32*G[{0}, y]*HPL[{0, 0, 0}, x] + 64*G[{1}, y]*HPL[{0, 0, 0}, x] - 
  64*HPL[{2, 0, 0}, x] - 32*HPL[{-1, -1, -1, 0}, x] + 
  16*HPL[{-1, -1, 0, 0}, x] - 40*HPL[{-1, 0, 0, 0}, x] + 
  100*HPL[{0, 0, 0, 0}, x] + 32*HPL[{1, 0, 0, 0}, x] + 
  16*HPL[{-1}, x]*Zeta[3] - (272*HPL[{0}, x]*Zeta[3])/3, 
 Pi^4/9 - (8*Pi^2*HPL[{-2}, x])/3 - (16*Pi^2*G[{0}, y]*HPL[{0}, x])/3 + 
  (16*Pi^2*G[{1}, y]*HPL[{0}, x])/3 + (40*Pi^2*G[{-x^(-1)}, y]*HPL[{0}, x])/
   3 - 8*Pi^2*G[{-x}, y]*HPL[{0}, x] + 16*G[{-x^(-1), 0, 0}, y]*HPL[{0}, x] - 
  32*G[{-x^(-1), 0, 1}, y]*HPL[{0}, x] - 16*G[{-x, 0, 0}, y]*HPL[{0}, x] + 
  32*G[{-x, 0, 1}, y]*HPL[{0}, x] - (8*Pi^2*HPL[{2}, x])/3 + 
  96*HPL[{-3, 0}, x] - 64*G[{1}, y]*HPL[{-2, 0}, x] + 
  32*G[{-x^(-1)}, y]*HPL[{-2, 0}, x] + 32*G[{-x}, y]*HPL[{-2, 0}, x] - 
  (16*Pi^2*HPL[{-1, 0}, x])/3 - 16*Pi^2*HPL[{0, 0}, x] + 
  32*G[{0, 0}, y]*HPL[{0, 0}, x] - 64*G[{0, 1}, y]*HPL[{0, 0}, x] - 
  128*G[{1, 0}, y]*HPL[{0, 0}, x] + 256*G[{1, 1}, y]*HPL[{0, 0}, x] + 
  32*G[{-x^(-1), 0}, y]*HPL[{0, 0}, x] - 64*G[{-x^(-1), 1}, y]*
   HPL[{0, 0}, x] + 32*G[{-x, 0}, y]*HPL[{0, 0}, x] - 
  64*G[{-x, 1}, y]*HPL[{0, 0}, x] - 32*G[{0}, y]*HPL[{2, 0}, x] + 
  64*G[{1}, y]*HPL[{2, 0}, x] - 32*HPL[{3, 0}, x] - 96*HPL[{-2, -1, 0}, x] + 
  128*HPL[{-2, 0, 0}, x] + 32*HPL[{-2, 1, 0}, x] - 64*HPL[{-1, -2, 0}, x] - 
  64*G[{0}, y]*HPL[{-1, 0, 0}, x] + 64*G[{-x^(-1)}, y]*HPL[{-1, 0, 0}, x] + 
  64*G[{-x}, y]*HPL[{-1, 0, 0}, x] + 16*G[{0}, y]*HPL[{0, 0, 0}, x] + 
  64*G[{1}, y]*HPL[{0, 0, 0}, x] - 48*G[{-x^(-1)}, y]*HPL[{0, 0, 0}, x] - 
  48*G[{-x}, y]*HPL[{0, 0, 0}, x] + 32*HPL[{2, -1, 0}, x] - 
  32*HPL[{2, 0, 0}, x] - 32*HPL[{2, 1, 0}, x] - 128*HPL[{-1, -1, 0, 0}, x] + 
  96*HPL[{-1, 0, 0, 0}, x] - 64*HPL[{0, 0, 0, 0}, x] - 16*G[{0}, y]*Zeta[3] + 
  32*G[{1}, y]*Zeta[3] + 40*HPL[{0}, x]*Zeta[3], 
 (-4*Pi^4)/15 + (8*Pi^2*HPL[{-2}, x])/3 + (8*Pi^2*G[{0}, y]*HPL[{0}, x])/3 - 
  (40*Pi^2*G[{-x^(-1)}, y]*HPL[{0}, x])/3 + 8*Pi^2*G[{-x}, y]*HPL[{0}, x] - 
  16*G[{-x^(-1), 0, 0}, y]*HPL[{0}, x] + 32*G[{-x^(-1), 0, 1}, y]*
   HPL[{0}, x] + 16*G[{-x, 0, 0}, y]*HPL[{0}, x] - 
  32*G[{-x, 0, 1}, y]*HPL[{0}, x] - (4*Pi^2*HPL[{2}, x])/3 - 
  120*HPL[{-3, 0}, x] + 32*G[{0}, y]*HPL[{-2, 0}, x] - 
  32*G[{-x^(-1)}, y]*HPL[{-2, 0}, x] - 32*G[{-x}, y]*HPL[{-2, 0}, x] + 
  (52*Pi^2*HPL[{0, 0}, x])/3 + 64*G[{1, 0}, y]*HPL[{0, 0}, x] - 
  128*G[{1, 1}, y]*HPL[{0, 0}, x] - 32*G[{-x^(-1), 0}, y]*HPL[{0, 0}, x] + 
  64*G[{-x^(-1), 1}, y]*HPL[{0, 0}, x] - 32*G[{-x, 0}, y]*HPL[{0, 0}, x] + 
  64*G[{-x, 1}, y]*HPL[{0, 0}, x] + 48*HPL[{3, 0}, x] + 
  128*HPL[{-2, -1, 0}, x] - 120*HPL[{-2, 0, 0}, x] - 48*HPL[{-2, 1, 0}, x] + 
  64*HPL[{-1, -2, 0}, x] + 64*G[{0}, y]*HPL[{-1, 0, 0}, x] - 
  64*G[{-x^(-1)}, y]*HPL[{-1, 0, 0}, x] - 64*G[{-x}, y]*HPL[{-1, 0, 0}, x] - 
  32*HPL[{-1, 2, 0}, x] - 48*G[{0}, y]*HPL[{0, 0, 0}, x] + 
  48*G[{-x^(-1)}, y]*HPL[{0, 0, 0}, x] + 48*G[{-x}, y]*HPL[{0, 0, 0}, x] - 
  48*HPL[{2, -1, 0}, x] + 32*HPL[{2, 0, 0}, x] + 16*HPL[{2, 1, 0}, x] + 
  64*HPL[{-1, -1, 0, 0}, x] - 80*HPL[{-1, 0, 0, 0}, x] + 
  76*HPL[{0, 0, 0, 0}, x] - 16*HPL[{-1}, x]*Zeta[3] - 28*HPL[{0}, x]*Zeta[3]};
 

